The Clustering of Galaxies in the SDSS-III Baryon Oscillation Spectroscopic Survey: Measuring H(z) and D_A(z) at z = 0.57 with Clustering Wedges

We analyze the 2D correlation function of the SDSS-III Baryon Oscillation Spectroscopic Survey (BOSS) CMASS sample of massive galaxies of the ninth data release to measure cosmic expansion H and the angular diameter distance D_A at a mean redshift of <z> = 0.57. We apply, for the first time, a new correlation function technique called clustering wedges. Using a physically motivated model, the anisotropic baryonic acoustic feature in the galaxy sample is detected at a significance level of 4.7 sigma compared to a featureless model. The baryonic acoustic feature is used to obtain model independent constraints cz/H/r_s = 12.28 +- 0.82 (6.7 per-cent accuracy) and D_A/r_s = 9.05 +- 0.27 (3.0 per-cent) with a correlation coefficient of -0.5, where r_s is the sound horizon scale at the end of the baryonic drag era. We conduct thorough tests on the data and 600 simulated realizations, finding robustness of the results regardless of the details of the analysis method. Combining with r_s constraints from the Cosmic Microwave Background we obtain H(0.57) = 90.8 +- 6.2 kms-1Mpc-1 and D_A(0.57) = 1386 +- 45 Mpc. We use simulations to forecast results of the final BOSS CMASS data set. We apply the reconstruction technique on the simulations demonstrating that the sharpening of the anisotropic baryonic acoustic feature should improve the detection as well as tighten constraints of H and D_A by 30 per-cent on average.

==> run.sh <==
#!/bin/sh

clear
echo --converting tex to dvi to pdf--

export filename=main
export papername=kazin_post_02march2013

latex $filename.tex
latex $filename.tex


dvipdf $filename.dvi $papername.pdf
#dvips -t a4 -Ppdf $filename.dvi

#ps2pdf $filename.ps $papername.pdf
